Data-driven Energy Efficiency Modelling in Large-scale Networks: An Expert Knowledge and ML-based Approach

The energy consumption of mobile networks poses a critical challenge. Mitigating this concern necessitates the deployment and optimization of network energy-saving solutions, such as carrier shutdown, to dynamically manage network resources. Traditional optimization approaches encounter complexity due to factors like the large number of cells, stochastic traffic, channel variations, and intricate trade-offs. This paper introduces the simulated reality of communication networks (SRCON) framework, a novel, data-driven modeling paradigm that harnesses live network data and employs a blend of machine learning (ML)- and expert-based models. These mix of models accurately characterizes the functioning of network components, and predicts network energy efficiency and user equipment (UE) quality of service for any energy carrier shutdown configuration in a specific network. Distinguishing itself from existing methods, SRCON eliminates the reliance on expensive expert knowledge, drive testing, or incomplete maps for predicting network performance. This paper details the pipeline employed by SRCON to decompose the large network energy efficiency modeling problem into ML and expert-based submodels. It demonstrates how, by embracing stochasticity, and carefully crafting the relationship between such submodels, the overall computational complexity can be reduced and prediction accuracy enhanced. Results derived from real network data underscore the paradigm shift introduced by SRCON, showcasing significant gains over a state-of-the art method used by a operator for network energy efficiency modeling. The reliability of this local, data-driven modeling of the network proves to be a key asset for network energy-saving optimization.

==> Figures/DL_rates_script.m <==
% Plotting script 
% DL Capacity for NTN Globecom 2022

clc;
close all;
clear all;

color1 = '#4DBEEE'; % blue
color2 = '#D95319'; % red
color3 = '#EDB120'; % orange
opacityCase2 = 0.75;
opacityCase3 = 0.35;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Fig.2 DL Capacity Data

%% Mean rate [kbps]

% GUE_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case2_mean =   [2320     1830       2336       2336];
% GUE_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case3_mean =   [2320     1830       2486       2486];
% UAV_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case2_mean =   [230      670        700        570];
% UAV_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case3_mean =   [230      670        70         57];

%% 5%-worst rate [kbps]

% GUE_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case2_worst =   [458      360        461        461];
% GUE_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case3_worst =   [458      360        491        491];
% UAV_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case2_worst =   [116      405        610        500];
% UAV_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case3_worst =   [116      405        61         50];

%%

% y = [1 2 3; 4 5 6];
% ax1 = subplot(2,1,1);
% bar(ax1,y)
% ax2 = subplot(2,1,2); 
% bar(ax2,y,'stacked')

figure, hold on, grid on
x = 10:10:40;
y_mean = [GUE_Case2_mean; GUE_Case3_mean; UAV_Case2_mean; UAV_Case3_mean]';
subplot(2,1,1);
h_mean = bar(x,y_mean);

set(h_mean(1),'FaceColor',color1);
set(h_mean(2),'FaceColor',color1);
set(h_mean(3),'FaceColor',color2);
set(h_mean(4),'FaceColor',color2);
set(h_mean(1),'FaceAlpha',opacityCase2);
set(h_mean(2),'FaceAlpha',opacityCase3);
set(h_mean(3),'FaceAlpha',opacityCase2);
set(h_mean(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_mean,1)
    for i2=1:size(y_mean,2)
        text(x(i1)-4.5+1.8*i2,y_mean(i1,i2),num2str(round(y_mean(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),11,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 2500])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
ylabel('Mean DL rates [kbps]','FontSize',16,'interpreter','latex');
legend('GUE -- Case 2',...
       'GUE -- Case 3',...
       'UAV -- Case 2',...
       'UAV -- Case 3',...
    'Orientation','horizontal','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot


y_worst = [GUE_Case2_worst; GUE_Case3_worst; UAV_Case2_worst; UAV_Case3_worst]';
subplot(2,1,2);
h_worst = bar(x,y_worst);

set(h_worst(1),'FaceColor',color1);
set(h_worst(2),'FaceColor',color1);
set(h_worst(3),'FaceColor',color2);
set(h_worst(4),'FaceColor',color2);
set(h_worst(1),'FaceAlpha',opacityCase2);
set(h_worst(2),'FaceAlpha',opacityCase3);
set(h_worst(3),'FaceAlpha',opacityCase2);
set(h_worst(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_worst,1)
    for i2=1:size(y_worst,2)
        text(x(i1)-4.5+1.8*i2,y_worst(i1,i2),num2str(round(y_worst(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),-10.5,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 800])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
%xlh = xlabel('UAV height','FontSize',14,'interpreter','latex');
%xlh.Position(2) = xlh.Position(2) - 1.2;
ylabel('$95\%$-tile DL rates [kbps]','FontSize',16,'interpreter','latex');
%legend('l1',...
%    'l2',...
%    'l3',...
%    'l4',...
%    'Orientation','vertical','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot

==> Figures/UL_rates_script.m <==
% Plotting script 
% UL Capacity for NTN Globecom 2022

clc;
close all;
clear all;

color1 = '#4DBEEE'; % blue
color2 = '#D95319'; % red
color3 = '#EDB120'; % orange
opacityCase2 = 0.75;
opacityCase3 = 0.35;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Fig.4 UL Capacity Data

%% Mean rate [kbps]

% GUE_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case2_mean =   [1175     610        1252       1252]; % x1.86
GUE_Case2_mean =   [632      328        630       630];
% GUE_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case3_mean =   [783      407        1340       1340]; % x1.86
GUE_Case3_mean =   [421      219        670       670];
% UAV_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case2_mean =   [1748     100        630        490]; % x1.86
UAV_Case2_mean =   [940      100        630        490];
% UAV_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case3_mean =   [1306     100        63         49]; % x1.86
UAV_Case3_mean =   [702      100        63         49];

%% 5%-worst rate [kbps]

% GUE_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case2_worst =   [352      183        406        406]; % x1.86
GUE_Case2_worst =   [189      98         203        203];
% GUE_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case3_worst =   [179      93         432        432]; % x1.86
GUE_Case3_worst =   [96       50         216        216];
% UAV_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case2_worst =   [900      100        530        490]; % x1.86
UAV_Case2_worst =   [484      100        530        490];
% UAV_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case3_worst =   [573      100        53         49]; % x1.86
UAV_Case3_worst =   [308      100        53         49];

%%

% y = [1 2 3; 4 5 6];
% ax1 = subplot(2,1,1);
% bar(ax1,y)
% ax2 = subplot(2,1,2); 
% bar(ax2,y,'stacked')

figure, hold on, grid on
x = 10:10:40;
y_mean = [GUE_Case2_mean; GUE_Case3_mean; UAV_Case2_mean; UAV_Case3_mean]';
subplot(2,1,1);
h_mean = bar(x,y_mean);

set(h_mean(1),'FaceColor',color1);
set(h_mean(2),'FaceColor',color1);
set(h_mean(3),'FaceColor',color2);
set(h_mean(4),'FaceColor',color2);
set(h_mean(1),'FaceAlpha',opacityCase2);
set(h_mean(2),'FaceAlpha',opacityCase3);
set(h_mean(3),'FaceAlpha',opacityCase2);
set(h_mean(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_mean,1)
    for i2=1:size(y_mean,2)
        text(x(i1)-4.5+1.8*i2,y_mean(i1,i2),num2str(round(y_mean(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),11,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 2000])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
ylabel('Mean UL rates [kbps]','FontSize',16,'interpreter','latex');
legend('GUE -- Case 2',...
       'GUE -- Case 3',...
       'UAV -- Case 2',...
       'UAV -- Case 3',...
    'Orientation','horizontal','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot


y_worst = [GUE_Case2_worst; GUE_Case3_worst; UAV_Case2_worst; UAV_Case3_worst]';
subplot(2,1,2);
h_worst = bar(x,y_worst);

set(h_worst(1),'FaceColor',color1);
set(h_worst(2),'FaceColor',color1);
set(h_worst(3),'FaceColor',color2);
set(h_worst(4),'FaceColor',color2);
set(h_worst(1),'FaceAlpha',opacityCase2);
set(h_worst(2),'FaceAlpha',opacityCase3);
set(h_worst(3),'FaceAlpha',opacityCase2);
set(h_worst(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_worst,1)
    for i2=1:size(y_worst,2)
        text(x(i1)-4.5+1.8*i2,y_worst(i1,i2),num2str(round(y_worst(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),-10.5,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 1000])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
%xlh = xlabel('UAV height','FontSize',14,'interpreter','latex');
%xlh.Position(2) = xlh.Position(2) - 1.2;
ylabel('$95\%$-tile UL rates [kbps]','FontSize',16,'interpreter','latex');
%legend('l1',...
%    'l2',...
%    'l3',...
%    'l4',...
%    'Orientation','vertical','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot
